Is the Most Accurate AI the Best Teammate? Optimizing AI for Teamwork

AI practitioners typically strive to develop the most accurate systems, making an implicit assumption that the AI system will function autonomously. However, in practice, AI systems often are used to provide advice to people in domains ranging from criminal justice and finance to healthcare. In such AI-advised decision making, humans and machines form a team, where the human is responsible for making final decisions. But is the most accurate AI the best teammate? We argue "No" -- predictable performance may be worth a slight sacrifice in AI accuracy. Instead, we argue that AI systems should be trained in a human-centered manner, directly optimized for team performance. We study this proposal for a specific type of human-AI teaming, where the human overseer chooses to either accept the AI recommendation or solve the task themselves. To optimize the team performance for this setting we maximize the team's expected utility, expressed in terms of the quality of the final decision, cost of verifying, and individual accuracies of people and machines. Our experiments with linear and non-linear models on real-world, high-stakes datasets show that the most accuracy AI may not lead to highest team performance and show the benefit of modeling teamwork during training through improvements in expected team utility across datasets, considering parameters such as human skill and the cost of mistakes. We discuss the shortcoming of current optimization approaches beyond well-studied loss functions such as log-loss, and encourage future work on AI optimization problems motivated by human-AI collaboration.

==> %5BAAAI'21%5D%20Optimizing%20AI%20for%20Teamwork-5/figs/GaganFigure.py <==
import csv 
import random

with open('chart_data.csv', mode='w', newline='') as data_file:
    data_writer = csv.writer(data_file, delimiter=',', quotechar='"', quoting=csv.QUOTE_MINIMAL)

    x = 0.6
    bin_count = 10

    threshold = 0.75
    interval = 0.1

    while x<=1.0:
        for i in range(0,4):

                # original confidence
                p_c = 0.0

                # random y value 
                p_y = 0.0

                # whether 
                p_l = 0

                # confidence calculated after the approach
                p_a= 0.0

                p_c = x - random.random() * 0.1
                p_y = random.random()
                score = random.random()
                if score > p_c:
                    p_l = 0
                else:
                    p_l = 1 

                if p_c >= threshold:
                    p_a = threshold + random.random() * (p_c-threshold)
                elif p_c >= threshold - interval:
                    p_a = p_c + random.random() * interval * 1.5
                elif p_c>=0.5:
                    p_a = 0.5 + random.random() * (p_c - 0.5) 
                else: 
                    p_a = p_c 

                if p_l == 0:
                    data_writer.writerow([p_c, p_y, -1, p_l, p_a, p_y, -1, p_l,])
                else:
                    data_writer.writerow([p_c, -1, p_y, p_l, p_a, -1, p_y, p_l])

        x = x + 0.1




==> figs/GaganFigure.py <==
import csv 
import random

with open('chart_data.csv', mode='w', newline='') as data_file:
    data_writer = csv.writer(data_file, delimiter=',', quotechar='"', quoting=csv.QUOTE_MINIMAL)

    x = 0.6
    bin_count = 10

    threshold = 0.75
    interval = 0.1

    while x<=1.0:
        for i in range(0,4):

                # original confidence
                p_c = 0.0

                # random y value 
                p_y = 0.0

                # whether 
                p_l = 0

                # confidence calculated after the approach
                p_a= 0.0

                p_c = x - random.random() * 0.1
                p_y = random.random()
                score = random.random()
                if score > p_c:
                    p_l = 0
                else:
                    p_l = 1 

                if p_c >= threshold:
                    p_a = threshold + random.random() * (p_c-threshold)
                elif p_c >= threshold - interval:
                    p_a = p_c + random.random() * interval * 1.5
                elif p_c>=0.5:
                    p_a = 0.5 + random.random() * (p_c - 0.5) 
                else: 
                    p_a = p_c 

                if p_l == 0:
                    data_writer.writerow([p_c, p_y, -1, p_l, p_a, p_y, -1, p_l,])
                else:
                    data_writer.writerow([p_c, -1, p_y, p_l, p_a, -1, p_y, p_l])

        x = x + 0.1



